Crosscap number and epimorphisms of two-bridge knot groups

We consider the relationship between the crosscap number $\gamma$ of knots and a partial order on the set of all prime knots, which is defined as follows. For two knots $K$ and $J$, we say $K \geq J$ if there exists an epimorphism $f:\pi_1(S^3-K) \longrightarrow \pi_1(S^3-J)$. We prove that if $K$ and $J$ are 2-bridge knots and $K> J$, then $\gamma(K) \geq 3\gamma(J) -4$. We also classify all pairs $(K,J)$ for which the inequality is sharp. A similar result relating the genera of two knots has been proven by Suzuki and Tran. Namely, if $K$ and $J$ are 2-bridge knots and $K >J$, then $g(K) \geq 3 g(J)-1$, where $g(K)$ denotes the genus of the knot $K$.

==> anc/crosscapnumber.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy\n",
    "import math"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "def test(p,q):\n",
    "    assert (0<p and p<q and (p%2)==0 and (q%2)==1 and math.gcd(p,q)==1),\"invalid p/q\"\n",
    "    return p+q"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "def evencontfrac(p,q):\n",
    "# p should be even, q odd, and gcd(p,q)=1\n",
    "# returns the even continued fraction for p/q\n",
    "    assert (0<p and p<q and (p%2)==0 and (q%2)==1 and math.gcd(p,q)==1),\"invalid p/q\"\n",
    "    quotients=[]\n",
    "    r=1\n",
    "    a=p\n",
    "    b=q\n",
    "    # the following implements a division algorithm in which all quotients are even\n",
    "    while r != 0:\n",
    "        if (math.floor(b/a) % 2)==0:\n",
    "            k=math.floor(b/a)\n",
    "        else:\n",
    "            k=math.ceil(b/a)\n",
    "        r=b-a*k\n",
    "        b=a\n",
    "        a=r\n",
    "        quotients.append(k)\n",
    "    return quotients"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "def auxdata(p,q):\n",
    "# p should be even, q odd, and gcd(p,q)=1\n",
    "# returns the auxiliary data for the even continued fraction of p/q\n",
    "    assert (0<p and p<q and (p%2)==0 and (q%2)==1 and math.gcd(p,q)==1),\"invalid p/q\"\n",
    "    evencf=evencontfrac(p,q)\n",
    "    # init auxiliary data\n",
    "    if abs(evencf[0])==2: \n",
    "        auxdata=[[1,1]]\n",
    "    else:\n",
    "        auxdata=[[1,0]]\n",
    "    for i in range(0,len(evencf)-1):\n",
    "        if auxdata[i]==[1,1]:\n",
    "            if abs(evencf[i+1])>3:\n",
    "                auxdata.append([1,0]) # 1,1 then abs>=4\n",
    "            elif abs(evencf[i+1])==2 and evencf[i]*evencf[i+1]>0: \n",
    "                auxdata.append([1,1]) # 1,1 then same sign 2\n",
    "            else:\n",
    "                auxdata.append([0,1]) # 1,1 then opposite sign 2      \n",
    "        elif auxdata[i]==[1,0]:\n",
    "            if abs(evencf[i+1])>3:\n",
    "                auxdata.append([1,0]) # 1,0 then abs>=4\n",
    "            else:\n",
    "                auxdata.append([1,1]) # 1,0 then abs=2               \n",
    "        else:\n",
    "            if abs(evencf[i+1])>3:\n",
    "                auxdata.append([1,0]) # 0,1 then abs>=4\n",
    "            elif abs(evencf[i+1])==2 and evencf[i]*evencf[i+1]>0:\n",
    "                auxdata.append([1,0]) # 0,1 then same sign 2\n",
    "            else:\n",
    "                auxdata.append([0,1]) # 0,1 then opposite sign 2    \n",
    "    return auxdata"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "def depth(p,q):\n",
    "# p should be even, q odd, and gcd(p,q)=1\n",
    "# returns the depth of p/q\n",
    "    assert (0<p and p<q and (p%2)==0 and (q%2)==1 and math.gcd(p,q)==1),\"invalid p/q\"\n",
    "    aux=auxdata(p,q)\n",
    "    d=0\n",
    "    for i in range(0,len(aux)):\n",
    "        d=d+aux[i][0]    \n",
    "    return d"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "def crosscap(p,q):\n",
    "# p should be even, q odd, and gcd(p,q)=1\n",
    "# returns the crosscap number of the p/q 2-bridge knot\n",
    "    assert (0<p and p<q and (p%2)==0 and (q%2)==1 and math.gcd(p,q)==1),\"invalid p/q\"\n",
    "    evencf=evencontfrac(p,q)\n",
    "    d=depth(p,q)\n",
    "    if 2 in evencf or -2 in evencf:\n",
    "        string = \"crosscap number is \" + str(d)\n",
    "    else:\n",
    "        string = \"crosscap number is \" + str(d+1)    \n",
    "    return string"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[4, -4]\n",
      "[[1, 0], [1, 0]]\n",
      "2\n",
      "crosscap number is 3\n"
     ]
    }
   ],
   "source": [
    "p=4\n",
    "q=15\n",
    "print(evencontfrac(p,q))\n",
    "print(auxdata(p,q))\n",
    "print(depth(p,q))\n",
    "print(crosscap(p,q))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[6, 2, -2, 4, -2, -2]\n",
      "[[1, 0], [1, 1], [0, 1], [1, 0], [1, 1], [1, 1]]\n",
      "5\n",
      "crosscap number is 5\n"
     ]
    }
   ],
   "source": [
    "p=44\n",
    "q=295\n",
    "print(evencontfrac(p,q))\n",
    "print(auxdata(p,q))\n",
    "print(depth(p,q))\n",
    "print(crosscap(p,q))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "ename": "AssertionError",
     "evalue": "invalid p/q",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mAssertionError\u001b[0m                            Traceback (most recent call last)",
      "\u001b[0;32m<ipython-input-9-7c4c919466f7>\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[1;32m      1\u001b[0m \u001b[0mp\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;36m3\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      2\u001b[0m \u001b[0mq\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;36m7\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m----> 3\u001b[0;31m \u001b[0mprint\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mevencontfrac\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mp\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mq\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m      4\u001b[0m \u001b[0mprint\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mauxdata\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mp\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mq\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      5\u001b[0m \u001b[0mprint\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mdepth\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mp\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mq\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m<ipython-input-3-c2d8dd18f17c>\u001b[0m in \u001b[0;36mevencontfrac\u001b[0;34m(p, q)\u001b[0m\n\u001b[1;32m      2\u001b[0m \u001b[0;31m# p should be even, q odd, and gcd(p,q)=1\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      3\u001b[0m \u001b[0;31m# returns the even continued fraction for p/q\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m----> 4\u001b[0;31m     \u001b[0;32massert\u001b[0m \u001b[0;34m(\u001b[0m\u001b[0;36m0\u001b[0m\u001b[0;34m<\u001b[0m\u001b[0mp\u001b[0m \u001b[0;32mand\u001b[0m \u001b[0mp\u001b[0m\u001b[0;34m<\u001b[0m\u001b[0mq\u001b[0m \u001b[0;32mand\u001b[0m \u001b[0;34m(\u001b[0m\u001b[0mp\u001b[0m\u001b[0;34m%\u001b[0m\u001b[0;36m2\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m==\u001b[0m\u001b[0;36m0\u001b[0m \u001b[0;32mand\u001b[0m \u001b[0;34m(\u001b[0m\u001b[0mq\u001b[0m\u001b[0;34m%\u001b[0m\u001b[0;36m2\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m==\u001b[0m\u001b[0;36m1\u001b[0m \u001b[0;32mand\u001b[0m \u001b[0mmath\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mgcd\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mp\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mq\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m==\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;34m\"invalid p/q\"\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m      5\u001b[0m     \u001b[0mquotients\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      6\u001b[0m     \u001b[0mr\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mAssertionError\u001b[0m: invalid p/q"
     ]
    }
   ],
   "source": [
    "p=3\n",
    "q=7\n",
    "print(evencontfrac(p,q))\n",
    "print(auxdata(p,q))\n",
    "print(depth(p,q))\n",
    "print(crosscap(p,q))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[[2, 17], [4, 17], [6, 17], [8, 17], [10, 17], [12, 17], [14, 17], [16, 17]]\n",
      "[2, 17] crosscap number is 2\n",
      "[4, 17] crosscap number is 3\n",
      "[6, 17] crosscap number is 2\n",
      "[8, 17] crosscap number is 2\n",
      "[10, 17] crosscap number is 3\n",
      "[12, 17] crosscap number is 3\n",
      "[14, 17] crosscap number is 2\n",
      "[16, 17] crosscap number is 1\n"
     ]
    }
   ],
   "source": [
    "list = []\n",
    "for i in range(1,9):\n",
    "    list.append([2*i,17])\n",
    "print (list)\n",
    "\n",
    "for x in list:\n",
    "    print(x,crosscap(x[0],x[1]))"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

